A Complete Characterization of the Gap between Convexity and SOS-Convexity

Our first contribution in this paper is to prove that three natural sum of squares (sos) based sufficient conditions for convexity of polynomials, via the definition of convexity, its first order characterization, and its second order characterization, are equivalent. These three equivalent algebraic conditions, henceforth referred to as sos-convexity, can be checked by semidefinite programming whereas deciding convexity is NP-hard. If we denote the set of convex and sos-convex polynomials in $n$ variables of degree $d$ with $\tilde{C}_{n,d}$ and $\tilde{\Sigma C}_{n,d}$ respectively, then our main contribution is to prove that $\tilde{C}_{n,d}=\tilde{\Sigma C}_{n,d}$ if and only if $n=1$ or $d=2$ or $(n,d)=(2,4)$. We also present a complete characterization for forms (homogeneous polynomials) except for the case $(n,d)=(3,4)$ which is joint work with G. Blekherman and is to be published elsewhere. Our result states that the set $C_{n,d}$ of convex forms in $n$ variables of degree $d$ equals the set $\Sigma C_{n,d}$ of sos-convex forms if and only if $n=2$ or $d=2$ or $(n,d)=(3,4)$. To prove these results, we present in particular explicit examples of polynomials in $\tilde{C}_{2,6}\setminus\tilde{\Sigma C}_{2,6}$ and $\tilde{C}_{3,4}\setminus\tilde{\Sigma C}_{3,4}$ and forms in $C_{3,6}\setminus\Sigma C_{3,6}$ and $C_{4,4}\setminus\Sigma C_{4,4}$, and a general procedure for constructing forms in $C_{n,d+2}\setminus\Sigma C_{n,d+2}$ from nonnegative but not sos forms in $n$ variables and degree $d$. Although for disparate reasons, the remarkable outcome is that convex polynomials (resp. forms) are sos-convex exactly in cases where nonnegative polynomials (resp. forms) are sums of squares, as characterized by Hilbert.

==> anc/Rational_SOS_n3d6.m <==
%Rational sum of squares (sos) certificate for proving convexity of a 
%(minimal) example of a convex but not sos-convex form in 3 varibales of degree 6.

clear all

syms x1 x2 x3 y1 y2 y3

%This m-file proves that the following polynomial is convex. 
f=77*x1^6-155*x1^5*x2+445*x1^4*x2^2+76*x1^3*x2^3+556*x1^2*x2^4+68*x1*x2^5+240*x2^6-9*x1^5*x3 ...
    -1129*x1^3*x2^2*x3+62*x1^2*x2^3*x3+1206*x1*x2^4*x3-343*x2^5*x3+363*x1^4*x3^2+773*x1^3*x2*x3^2 ...
    +891*x1^2*x2^2*x3^2-869*x1*x2^3*x3^2+1043*x2^4*x3^2-14*x1^3*x3^3-1108*x1^2*x2*x3^3 ...
    -216*x1*x2^2*x3^3-839*x2^3*x3^3+721*x1^2*x3^4+436*x1*x2*x3^4+378*x2^2*x3^4+48*x1*x3^5-97*x2*x3^5+89*x3^6

% Build Hessian of f:
        fx1=diff(f,x1);
        fx1x1=diff(fx1,x1);
        fx2=diff(f,x2);
        fx2x2=diff(fx2,x2);
        fx3=diff(f,x3);
        fx3x3=diff(fx3,x3);
        fx1x2=diff(fx1,x2);
        fx1x3=diff(fx1,x3);
        fx2x3=diff(fx2,x3);

        H=[fx1x1 fx1x2 fx1x3;fx1x2 fx2x2 fx2x3;fx1x3 fx2x3 fx3x3];

y = [y1;y2;y3];

% We will show that the following polynomial is sos:
g = y.'*H*y * (x1^2+x2^2);
%Note that g being sos (together with continuity of y'H(x)y) implies that
%y'H(x)y is nonnegative, which is equivalent to convexity of f.

%We present a rational sos decomposition of g:
%g=(1/84)*z'*Q*z,
%where Q is a 27x27 symmetric positive definite (Gram) matrix with integer
%entries (loaded into this m-file), and z is the vector of monomials
%presented below.

load SOS_Gram_Matrix_n3d6  %This file contains the Gram matrix Q.
%Vector of monomials:
 z=[ x2*x3^2*y3
  x2*x3^2*y2
  x2*x3^2*y1
  x2^2*x3*y3
  x2^2*x3*y2
  x2^2*x3*y1
     x2^3*y3
     x2^3*y2
     x2^3*y1
  x1*x3^2*y3
  x1*x3^2*y2
  x1*x3^2*y1
 x1*x2*x3*y3
 x1*x2*x3*y2
 x1*x2*x3*y1
  x1*x2^2*y3
  x1*x2^2*y2
  x1*x2^2*y1
  x1^2*x3*y3
  x1^2*x3*y2
  x1^2*x3*y1
  x1^2*x2*y3
  x1^2*x2*y2
  x1^2*x2*y1
     x1^3*y3
     x1^3*y2
     x1^3*y1];

residual_in_sos_decomposition=expand((1/84)*z.'*Q*z -g) %Should be an exact zero.

%Verify that the Gram matrix is positive semidefinite (in fact positive
%definite):
min_eig_Q=min(eig(Q)) 

%Let us not rely on MATLAB's numerical computation of eigenvalues and
%make the proof of positive definiteness of Q more formal by giving
%an exact LDL decomposition:
%Q=L1*D1*L1';
%We load this rational LDL factorization into this file:
load LDL_factorizations L1 D1
%If needed, check that elements of L1 and D1 are rational numbers by
%printing them out.
Residual_in_LDL_factorization_of_Q=Q-L1*D1*L1'  %must be the zero matrix.
%Finally, we observe that all diagonal elements of D1 are positive:
diag_D1_sorted=sort(diag(D1));
smallest_diagonal_element_of_D1=diag_D1_sorted(1)



==> anc/Rational_SOS_n4d4.m <==
%Rational sum of squares (sos) certificate for proving convexity of a 
%(minimal) example of a convex but not sos-convex form in 4 varibales of degree 4.

clear all

syms x1 x2 x3 x4 y1 y2 y3 y4

%This m-file proves that the following polynomial is convex. 
f=1671*x1^4-4134*x1^3*x2-3332*x1^3*x3+5104*x1^2*x2^2+4989*x1^2*x2*x3+3490*x1^2*x3^2-2203*x1*x2^3-3030*x1*x2^2*x3 ...
-3776*x1*x2*x3^2-1522*x1*x3^3+1227*x2^4-595*x2^3*x3+1859*x2^2*x3^2+1146*x2*x3^3+979*x3^4+1195728*x4^4-1932*x1*x4^3 ...
-2296*x2*x4^3-3144*x3*x4^3+1465*x1^2*x4^2-1376*x1^3*x4-263*x1*x2*x4^2+2790*x1^2*x2*x4+2121*x2^2*x4^2-292*x1*x2^2*x4 ...
-1224*x2^3*x4+2404*x1*x3*x4^2+2727*x2*x3*x4^2+2943*x1^2*x3*x4-5053*x1*x2*x3*x4+2552*x2^2*x3*x4+3512*x3^2*x4^2 ...
-2852*x1*x3^2*x4-388*x2*x3^2*x4-1520*x3^3*x4

% Build Hessian of f:
        fx1=diff(f,x1);
        fx1x1=diff(fx1,x1);
        fx2=diff(f,x2);
        fx2x2=diff(fx2,x2);
        fx3=diff(f,x3);
        fx3x3=diff(fx3,x3);
        fx4=diff(f,x4);
        fx4x4=diff(fx4,x4);          
        fx1x2=diff(fx1,x2);         
        fx1x3=diff(fx1,x3);
        fx1x4=diff(fx1,x4);          
        fx2x3=diff(fx2,x3);
        fx2x4=diff(fx2,x4);              
        fx3x4=diff(fx3,x4);  
                       
        H=[fx1x1 fx1x2 fx1x3 fx1x4;fx1x2 fx2x2 fx2x3 fx2x4 ;...
            fx1x3 fx2x3 fx3x3 fx3x4 ;fx1x4 fx2x4 fx3x4 fx4x4 ];

y = [y1; y2;y3;y4];

% We will show that the following polynomial is sos:
g = y.'*H*y * (x2^2+x3^2+x4^2);
%Note that g being sos (together with continuity of y'H(x)y) implies that
%y'H(x)y is nonnegative, which is equivalent to convexity of f.

%We present a rational sos decomposition of g:
%g=(1/24)*z'*Q*z,
%where Q is a 36x36 symmetric positive definite (Gram) matrix with integer
%entries (loaded into this m-file), and z is the vector of monomials
%presented below.

load SOS_Gram_Matrix_n4d4  %This file contains the Gram matrix Q.
%Vector of monomials:
z =[x4^2*y4
  x4^2*y3
  x4^2*y2
  x4^2*y1
 x3*x4*y4
 x3*x4*y3
 x3*x4*y2
 x3*x4*y1
  x3^2*y4
  x3^2*y3
  x3^2*y2
  x3^2*y1
 x2*x4*y4
 x2*x4*y3
 x2*x4*y2
 x2*x4*y1
 x2*x3*y4
 x2*x3*y3
 x2*x3*y2
 x2*x3*y1
  x2^2*y4
  x2^2*y3
  x2^2*y2
  x2^2*y1
 x1*x4*y4
 x1*x4*y3
 x1*x4*y2
 x1*x4*y1
 x1*x3*y4
 x1*x3*y3
 x1*x3*y2
 x1*x3*y1
 x1*x2*y4
 x1*x2*y3
 x1*x2*y2
 x1*x2*y1];

residual_in_sos_decomposition=expand((1/24)*z.'*Q*z -g) %Should be an exact zero.

%Verify that the Gram matrix is positive semidefinite (in fact positive
%definite):
min_eig_Q=min(eig(Q)) 

%Let us not rely on MATLAB's numerical computation of eigenvalues and 
%make the proof of positive definiteness of Q more formal by giving
%an exact LDL decomposition:
%Q=L3*D3*L3';
%We load this rational LDL factorization into this file:
load LDL_factorizations L3 D3
%If needed, check that elements of L3 and D3 are rational numbers by
%printing them out.
Residual_in_LDL_factorization_of_Q=Q-L3*D3*L3'  %must be the zero matrix.
%Finally, we observe that all diagonal elements of D3 are positive:
diag_D3_sorted=sort(diag(D3));
smallest_diagonal_element_of_D3=diag_D3_sorted(1)



==> anc/Read_me_first.txt <==
* The MATLAB files in this directory contain formal proofs of the validity of minimal
examples of convex but not sos-convex polynomials presented in the paper
"A Complete Characterization of the Gap between Convexity and SOS-Convexity"
by A.A. Ahmadi and P.A. Parrilo.

* System requirements:
You will only need the symbolic toolbox of MATLAB. An SDP solver or an SOS parser is *not* 
required.

* How to run the files?
To verify the proofs, you need to run the files
Rational_SOS_n3d6.m
Separation_poly_n2d6.m
Rational_SOS_n4d4.m
Separation_poly_n3d4.m

These are MaTLAB scripts (not functions), so you can run them e.g. by simply opening 
them and pressing F5. The other files in the directory are data files that are loaded
into the four m-files listed above. You do not need to open the data files.

* One last comment:
The proof is explained step by step in the form of comments in the m-files listed above.
These files are meant to be self-explanatory and the reader does not necessarily 
need to refer to the paper to follow the proof. Also, to keep the name of the variables 
simple, we have at points assigned different names to polynomials/vectors/matrices etc.
than the notation used in the paper. The correspondence should be obvious.

* Questions?
Please email your questions to a_a_a@mit.edu


==> anc/Separation_poly_n2d6.m <==
%Minimal example of convex but not sos-convex polynomial in 2 variables and
%degree 6. (This will be the polynomial fdh below.)
clear all

syms x1 x2 x3 y1 y2 
%minimal convex but not sos-convex form in n=3, d=6:
f=77*x1^6-155*x1^5*x2+445*x1^4*x2^2+76*x1^3*x2^3+556*x1^2*x2^4+68*x1*x2^5+240*x2^6-9*x1^5*x3 ...
    -1129*x1^3*x2^2*x3+62*x1^2*x2^3*x3+1206*x1*x2^4*x3-343*x2^5*x3+363*x1^4*x3^2+773*x1^3*x2*x3^2 ...
    +891*x1^2*x2^2*x3^2-869*x1*x2^3*x3^2+1043*x2^4*x3^2-14*x1^3*x3^3-1108*x1^2*x2*x3^3 ...
    -216*x1*x2^2*x3^3-839*x2^3*x3^3+721*x1^2*x3^4+436*x1*x2*x3^4+378*x2^2*x3^4+48*x1*x3^5-97*x2*x3^5+89*x3^6;
%Let's dehomogenize this polynomial by setting x3=-(1/2)*x2+1.
fdh=subs(f,{x3},{-(1/2)*x2+1})

%This m-file will show that fdh is not sos-convex. (This also implies that f
%is not sos-convex.) (Moreover, fdh is convex because we show in Rational_SOS_n3d6.m that f is convex.)

% Build Hessian of fdh:
        fdhx1=diff(fdh,x1);
        fdhx1x1=diff(fdhx1,x1); 
        fdhx2=diff(fdh,x2);
        fdhx2x2=diff(fdhx2,x2);
        fdhx1x2=diff(fdhx1,x2);
        H=[fdhx1x1 fdhx1x2;fdhx1x2 fdhx2x2];

y = [y1;y2];

% We will show that the following polynomial is not sos:
g = y.'*H*y;
%Let's fix a monomial ordering vg, and write
%g=cg'*vg,
%where cg contains the coefficients of g.
gvec=[3817/2          y2^2            
     632              y1*y2           
     1442             y1^2            
     -12360           x2*y2^2         
     -3872            x2*y1*y2        
     -5100            x2*y1^2         
     147513/4         x2^2*y2^2       
     294              x2^2*y1*y2      
     7269             x2^2*y1^2       
     -45025           x2^3*y2^2       
     13680            x2^3*y1*y2      
     -4041            x2^3*y1^2       
     772965/32        x2^4*y2^2       
     -6995            x2^4*y1*y2      
     14901/8          x2^4*y1^2       
     -1936            x1*y2^2         
     -10200           x1*y1*y2        
     -84              x1*y1^2         
     294              x1*x2*y2^2      
     29076            x1*x2*y1*y2     
     4764             x1*x2*y1^2      
     20520            x1*x2^2*y2^2    
     -24246           x1*x2^2*y1*y2   
     -11475           x1*x2^2*y1^2    
     -13990           x1*x2^3*y2^2    
     14901            x1*x2^3*y1*y2   
     5013             x1*x2^3*y1^2    
     7269             x1^2*y2^2       
     4764             x1^2*y1*y2      
     4356             x1^2*y1^2       
     -12123           x1^2*x2*y2^2    
     -22950           x1^2*x2*y1*y2   
     -4356            x1^2*x2*y1^2    
     44703/4          x1^2*x2^2*y2^2  
     15039            x1^2*x2^2*y1*y2 
     6429             x1^2*x2^2*y1^2  
     -3825            x1^3*y2^2       
     -2904            x1^3*y1*y2      
     -180             x1^3*y1^2       
     5013             x1^3*x2*y2^2    
     8572             x1^3*x2*y1*y2   
     -3010            x1^3*x2*y1^2    
     2143/2           x1^4*y2^2       
     -1505            x1^4*y1*y2      
     2310             x1^4*y1^2]; 
cg=gvec(:,1);
vg=gvec(:,2);
residual_in_g_representation=simplify(g-cg'*vg) %should be zero.
 
%The following vector b will serves as a separating hyperplane that
%seprates the polynomial g from the cone of sos polynomials in 4 variables
%of degree 6 that are quadratic in y. The order of the elements of b corresponds to the ordering
%of the monomials in vg. We will show:
%(1) b'*cg<0
%(2) b'*cp>=0, where cp is the coefficients of any sos polynomial (of 4
%variables and degree 6) which consists of the monomials in vg.
 
b=[    19338
       -2485
       17155
        6219
       -4461
       11202
        4290
       -5745
       13748
        3304
       -5404
       13227
        3594
       -4776
       19284
        2060
        3506
        5116
         366
       -2698
        6231
        -487
       -2324
        4607
         369
       -3657
        3534
        6122
         659
        7057
        1646
        1238
        1752
        2797
        -940
        4608
        -200
        1577
       -2030
        -513
       -3747
        2541
       15261
         220
        7834]

%Proof of claim (1):
inner_product_of_b_with_cg=b'*cg

%Proof of claim (2):
%Any sos polynomial p that consists of the monomials in vg can be written as
%p=z.'*Q*z,
%for some positive semidefinite symmetric matrix Q, and the vector of
%monomials
z=[  y2 
     y1 
     x2*y2 
     x2*y1 
     x1*y2 
     x1*y1 
     x2^2*y2 
     x2^2*y1 
     x1*x2*y2 
     x1*x2*y1 
     x1^2*y2 
     x1^2*y1 ];
%Let
Z = z*z.';
%If we denote the coefficints of p by cp, it is easy to see that
%b'*cp=trace(Q*Zb),
%where Zb is the following matrix which is obtained by replacing the
%entries of the vector b in the corresponding entries of the matrix Z that
%have a matching monomial:
for i=1:length(Z)
    for j=1:length(Z)
        Zb(i,j)=b(find(Z(i,j)-vg==0));
    end
end
%We can look at the matrix Zb if needed:
Zb
%Let's check that Zb is positive semidefinite:
min_eig_Zb=min(eig(Zb))

%Let us make the proof of positive definiteness of Zb more formal by giving
%an exact LDL decomposition:
%Zb=L2*D2*L2';
%We load this rational LDL factorization into this file:
load LDL_factorizations L2 D2
%If needed, check that elements of L2 and D2 are rational numbers by
%printing them out.
Residual_in_LDL_factorization_of_Zb=Zb-L2*D2*L2'  %must be the zero matrix.
%Finally, we observe that all diagonal elements of D2 are positive:
diag_D2_sorted=sort(diag(D2));
smallest_diagonal_element_of_D2=diag_D2_sorted(1)
%Note that positive definiteness of Zb implies that b'*cp>=0 and the proof is completed.


==> anc/Separation_poly_n3d4.m <==
%Minimal example of convex but not sos-convex polynomial in 3 variables and
%degree 4. (This will be the polynomial fdh below.)
clear all

syms x1 x2 x3 x4 y1 y2 y3 
%minimal convex but not sos-convex form n4d4:
f=1671*x1^4-4134*x1^3*x2-3332*x1^3*x3+5104*x1^2*x2^2+4989*x1^2*x2*x3+3490*x1^2*x3^2-2203*x1*x2^3-3030*x1*x2^2*x3 ...
-3776*x1*x2*x3^2-1522*x1*x3^3+1227*x2^4-595*x2^3*x3+1859*x2^2*x3^2+1146*x2*x3^3+979*x3^4+1195728*x4^4-1932*x1*x4^3 ...
-2296*x2*x4^3-3144*x3*x4^3+1465*x1^2*x4^2-1376*x1^3*x4-263*x1*x2*x4^2+2790*x1^2*x2*x4+2121*x2^2*x4^2-292*x1*x2^2*x4 ...
-1224*x2^3*x4+2404*x1*x3*x4^2+2727*x2*x3*x4^2+2943*x1^2*x3*x4-5053*x1*x2*x3*x4+2552*x2^2*x3*x4+3512*x3^2*x4^2 ...
-2852*x1*x3^2*x4-388*x2*x3^2*x4-1520*x3^3*x4;
%Let's dehomogenize this polynomial by setting x4=1.
fdh=subs(f,{x4},{1})
%This m-file will show that fdh is not sos-convex. (This also implies that f
%is not sos-convex.) (Moreover, fdh is convex because we show in Rational_SOS_n4d4.m that f is convex.)

% Build Hessian of fdh:
        fdhx1=diff(fdh,x1);
        fdhx1x1=diff(fdhx1,x1); 
        fdhx2=diff(fdh,x2);
        fdhx2x2=diff(fdhx2,x2);
        fdhx3=diff(fdh,x3);
        fdhx3x3=diff(fdhx3,x3);
        fdhx1x2=diff(fdhx1,x2);
        fdhx1x3=diff(fdhx1,x3);
        fdhx2x3=diff(fdhx2,x3);

        H=[fdhx1x1 fdhx1x2 fdhx1x3;fdhx1x2 fdhx2x2 fdhx2x3;fdhx1x3 fdhx2x3 fdhx3x3];

y = [y1;y2;y3];

% We will show that the following polynomial is not sos:
g = y.'*H*y;
%Let's fix a monomial ordering vg, and write
%g=cg'*vg,
%where cg contains the coefficients of g.
gvec=[7024        y3^2        
     5454        y2*y3       
     4242        y2^2        
     4808        y1*y3       
     -526        y1*y2       
     2930        y1^2        
     -9120       x3*y3^2     
     -1552       x3*y2*y3    
     5104        x3*y2^2     
     -11408      x3*y1*y3    
     -10106      x3*y1*y2    
     5886        x3*y1^2     
     11748       x3^2*y3^2   
     6876        x3^2*y2*y3  
     3718        x3^2*y2^2   
     -9132       x3^2*y1*y3  
     -7552       x3^2*y1*y2  
     6980        x3^2*y1^2   
     -776        x2*y3^2     
     10208       x2*y2*y3    
     -7344       x2*y2^2     
     -10106      x2*y1*y3    
     -1168       x2*y1*y2    
     5580        x2*y1^2     
     6876        x2*x3*y3^2  
     14872       x2*x3*y2*y3 
     -3570       x2*x3*y2^2  
     -15104      x2*x3*y1*y3 
     -12120      x2*x3*y1*y2 
     9978        x2*x3*y1^2  
     3718        x2^2*y3^2   
     -3570       x2^2*y2*y3  
     14724       x2^2*y2^2   
     -6060       x2^2*y1*y3  
     -13218      x2^2*y1*y2  
     10208       x2^2*y1^2   
     -5704       x1*y3^2     
     -10106      x1*y2*y3    
     -584        x1*y2^2     
     11772       x1*y1*y3    
     11160       x1*y1*y2    
     -8256       x1*y1^2     
     -9132       x1*x3*y3^2  
     -15104      x1*x3*y2*y3 
     -6060       x1*x3*y2^2  
     27920       x1*x3*y1*y3 
     19956       x1*x3*y1*y2 
     -19992      x1*x3*y1^2  
     -7552       x1*x2*y3^2  
     -12120      x1*x2*y2*y3 
     -13218      x1*x2*y2^2  
     19956       x1*x2*y1*y3 
     40832       x1*x2*y1*y2 
     -24804      x1*x2*y1^2  
     6980        x1^2*y3^2   
     9978        x1^2*y2*y3  
     10208       x1^2*y2^2   
     -19992      x1^2*y1*y3  
     -24804      x1^2*y1*y2  
     20052       x1^2*y1^2]; 
 cg=gvec(:,1);
 vg=gvec(:,2);
 residual_in_g_representation=simplify(g-cg'*vg) %should be zero.
 
 %The following vector b will serves as a separating hyperplane that
 %seprates the polynomial g from the cone of sos polynomials in 6 variables
 %of degree 4 that are quadratic in y. The order of the elements of b corresponds to the ordering
 %of the monomials in vg. We will show:
 %(1) b'*cg<0
 %(2) b'*cp>=0, where cp is the coefficients of any sos polynomial (of 6
 %variables and degree 4) which consists of the monomials in vg.
 
b=[    28419
      -13707
       26261
      -18193
       -6785
       52720
       11228
       -4411
       -3893
        1266
        -812
      -12717
        8390
       -6642
       16101
       -5204
        7580
       10741
        8313
       -5876
       12307
        8358
       -8508
        -732
        4178
       -4841
        2742
        1894
        4601
        3881
       25921
         621
        9463
        6472
       -1776
        9280
       12861
       -2086
        1749
        1007
       -9789
        4905
        7980
       -4736
        2635
       -1940
        5515
        4794
       14089
        -812
        3512
        5156
       -2954
        5160
       15758
       -3278
        7847
        1025
        1917
        9032]

%Proof of claim (1):
inner_product_of_b_with_cg=b'*cg

%Proof of claim (2):
%Any sos polynomial p that consists of the monomials in vg can be written as
%p=z.'*Q*z,
%for some positive semidefinite symmetric matrix Q, and the vector of
%monomials
z=[y3
    y2
    y1
    x3*y3
    x3*y2
    x3*y1
    x2*y3
    x2*y2
    x2*y1
    x1*y3
    x1*y2
    x1*y1];
%Let
Z = z*z.';
%If we denote the coefficints of p by cp, it is easy to see that
%b'*cp=trace(Q*Zb),
%where Zb is the following matrix which is obtained by replacing the
%entries of the vector b in the corresponding entries of the matrix Z that
%have a matching monomial:
for i=1:length(Z)
    for j=1:length(Z)
        Zb(i,j)=b(find(Z(i,j)-vg==0));
    end
end
%We can look at the matrix Zb if needed:
Zb
%Let's check that Zb is positive semidefinite:
min_eig_Zb=min(eig(Zb))


%Let us make the proof of positive definiteness of Zb more formal by giving
%an exact LDL decomposition:
%Zb=L4*D4*L4';
%We load this rational LDL factorization into this file:
load LDL_factorizations L4 D4
%If needed, check that elements of L4 and D4 are rational numbers by
%printing them out.
Residual_in_LDL_factorization_of_Zb=Zb-L4*D4*L4'  %must be the zero matrix.
%Finally, we observe that all diagonal elements of D4 are positive:
diag_D4_sorted=sort(diag(D4));
smallest_diagonal_element_of_D4=diag_D4_sorted(1)
%Note that positive definiteness of Zb implies that b'*cp>=0 and the proof is completed.



